Measurement of the forward $Z$ boson production cross-section in $pp$ collisions at $\sqrt{s}$ = 7 TeV

A measurement of the production cross-section for $Z$ bosons that decay to muons is presented. The data were recorded by the LHCb detector during $pp$ collisions at a centre-of-mass energy of 7 TeV, and correspond to an integrated luminosity of 1.0 fb$^{-1}$. The cross-section is measured for muons in the pseudorapidity range $2.0 < \eta < 4.5$ with transverse momenta $p_{T} > 20$ GeV/c. The dimuon mass is restricted to $60 < M_{\mu^{+}\mu^{-}} < 120$ GeV/c$^{2}$. The measured cross-section is $$\sigma_{Z\rightarrow\mu^{+}\mu^{-}} = (76.0 \pm 0.3 \pm 0.5 \pm 1.0 \pm 1.3) \, \text{pb}$$ where the uncertainties are due to the sample size, systematic effects, the beam energy and the luminosity. This result is in good agreement with theoretical predictions at next-to-next-to-leading order in perturbative quantum chromodynamics. The cross-section is also measured differentially as a function of kinematic variables of the $Z$ boson. Ratios of the production cross-sections of electroweak bosons are presented using updated LHCb measurements of $W$ boson production. A precise test of the Standard Model is provided by the measurement of the ratio $$\frac{\sigma_{W^{+}\rightarrow\mu^{+}\nu_{\mu}} + \sigma_{W^{-}\rightarrow\mu^{-}\bar{\nu}_{\mu}}}{\sigma_{Z\rightarrow\mu^{+}\mu^{-}}} = 20.63\pm0.09\pm0.12\pm0.05,$$ where the uncertainty due to luminosity cancels.

==> figs/WZSummary.C <==
{

Double_t Margin = .01;

TCanvas *c = new TCanvas("c","Examples of Gaxis",10,10,800,800);
c->Divide(1,7);
TBox b(gPad->GetX1(),gPad->GetY1(),gPad->GetX2(),gPad->GetY2());
b.SetFillStyle(0);
b.SetLineWidth(2);
b.Draw();

/////////////////////////////
//W+ cross-section
////////////////////////////
c->cd(1);
gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,800,930,510,"");
axis1->SetName("axis1"); 
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();

TBox *b1 = new TBox((842.4-800)*14/130-8,-0.825,(879.6-800)*14/130-8,1);
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw("same");

TBox *b2 = new TBox((859.0-800)*14/130-8,-0.825,(863.0-800)*14/130-8,1);
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");


TLine *l2 = new TLine((861.0-800)*14/130-8,-0.825,(861.0-800)*14/130-8,1);
l2->SetLineStyle(7);
l2->Draw("same");

axis1->Draw("same");

Double_t Th0[]   = {897.885, 694.706, 1.292}; // MSTW08
Double_t Th0Hi[] = { 18.221,  14.749,  .020};
Double_t Th0Lo[] = { 15.597,  14.312,  .016};
Double_t Th1[]   = {889.127, 689.337, 1.290}; // NNPDF23
Double_t Th1Hi[] = { 16.189,  13.095,  .018};
Double_t Th1Lo[] = { 16.189,  13.095,  .018};
Double_t Th2[]   = {884.628, 686.606, 1.288}; // CT10
Double_t Th2Hi[] = { 19.785,  17.413,  .024};
Double_t Th2Lo[] = { 19.835,  18.033,  .024};
Double_t Th3[]   = {896.587, 680.061, 1.3184}; // ABM12
Double_t Th3Hi[] = { 11.118,  9.1202, 0.0125};
Double_t Th3Lo[] = { 11.118,  9.1202, 0.0125};
Double_t Th4[]   = {896.936, 704.961, 1.2723}; // HERA15
Double_t Th4Hi[] = { 33.902,  23.216, 0.0358};
Double_t Th4Lo[] = { 21.014,  12.996, 0.0344};
Double_t Th5[]   = {861.465, 676.167, 1.2740}; // JR09
Double_t Th5Hi[] = { 21.850,  21.373, 0.0382};
Double_t Th5Lo[] = { 23.730,  22.766, 0.0361};
// Theory error
Double_t ThNNLOHi[] = { 7.11, 5.48, .002}; // NNLO
Double_t ThNNLOLo[] = {11.01, 7.02, .004};


///////////////
//MSTW08
///////////////
double x[]={(Th0[0]-800)*14/130-8};
double y[]={0.75};
double xerrl[]={sqrt(Th0Lo[0]**2+ThNNLOLo[0]**2)*14/130}; // PDF+Scale
double xerrh[]={sqrt(Th0Hi[0]**2+ThNNLOHi[0]**2)*14/130}; //
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
mstw08->SetMarkerSize(1);
mstw08->SetMarkerColor(kBlack);
mstw08->SetMarkerStyle(25);
mstw08->Draw("same");

TMarker *mmstw08 = new TMarker((Th0[0]-800)*14/130-8, 0.75, 25);
mmstw08->SetMarkerSize(1);
mmstw08->Draw("same");

///////////////
//CT10
///////////////
double x[]={(Th2[0]-800)*14/130-8};
double y[]={0.5};
double xerrl[]={sqrt(Th2Lo[0]**2+ThNNLOLo[0]**2)*14/130}; //1.7+0.4 PDF+Scale
double xerrh[]={sqrt(Th2Hi[0]**2+ThNNLOHi[0]**2)*14/130}; //1.7+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
ct10->SetMarkerSize(1);
ct10->SetMarkerColor(kBlack);
ct10->SetMarkerStyle(26);
ct10->Draw("same");

TMarker *mct10 = new TMarker((Th2[0]-800)*14/130-8, 0.5, 26);
mct10->SetMarkerSize(1);
mct10->Draw("same");


///////////////
//NNPDF23
///////////////
double x[]={(Th1[0]-800)*14/130-8};
double y[]={0.25};
double xerrl[]={sqrt(Th1Lo[0]**2+ThNNLOLo[0]**2)*14/130}; //1.5+0.4 PDF+Scale
double xerrh[]={sqrt(Th1Hi[0]**2+ThNNLOHi[0]**2)*14/130}; //1.5+0.4
double yerrl[]={0}; 
double yerrh[]={0};
TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
nnpdf23->SetMarkerSize(1);
nnpdf23->SetMarkerColor(kBlack);
nnpdf23->SetMarkerStyle(32);
nnpdf23->Draw("same");

TMarker *mnnpdf23 = new TMarker((Th1[0]-800)*14/130-8, 0.25, 32);
mnnpdf23->SetMarkerSize(1);
mnnpdf23->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th4[0]-800)*14/130-8};
double y[]={0.0};
double xerrl[]={sqrt(Th4Lo[0]**2+ThNNLOLo[0]**2)*14/130}; //1.0+0.4 PDF+Scale
double xerrh[]={sqrt(Th4Hi[0]**2+ThNNLOHi[0]**2)*14/130};//2.6+0.4
double yerrl[]={0};  
double yerrh[]={0};
TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
herapdf15->SetMarkerSize(1);
herapdf15->SetMarkerColor(kBlack);
herapdf15->SetMarkerStyle(27);
herapdf15->Draw("same");

TMarker *mherapdf15 = new TMarker((Th4[0]-800)*14/130-8, 0.0, 27);
mherapdf15->SetMarkerSize(1);  
mherapdf15->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th3[0]-800)*14/130-8};
double y[]={-0.25};
double xerrl[]={sqrt(Th3Lo[0]**2+ThNNLOLo[0]**2)*14/130}; //0.9+0.4 PDF+Scale
double xerrh[]={sqrt(Th3Hi[0]**2+ThNNLOHi[0]**2)*14/130}; //0.9+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
abm12->SetMarkerSize(1);  
abm12->SetMarkerColor(kBlack);
abm12->SetMarkerStyle(28);
abm12->Draw("same");

TMarker *mabm12 = new TMarker((Th3[0]-800)*14/130-8, -0.25, 28);
mabm12->SetMarkerSize(1);
mabm12->Draw("same");

///////////////
//JR09
///////////////
double x[]={(Th5[0]-800)*14/130-8};
double y[]={-0.5};
double xerrl[]={sqrt(Th5Lo[0]**2+ThNNLOLo[0]**2)*14/130}; //1.8+0.4 PDF+Scale
double xerrh[]={sqrt(Th5Hi[0]**2+ThNNLOHi[0]**2)*14/130}; //1.8+0.4
double yerrl[]={0};   
double yerrh[]={0};
TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
jr09->SetMarkerSize(1);
jr09->SetMarkerColor(kBlack);
jr09->SetMarkerStyle(30);
jr09->Draw("same");

TMarker *mjr09 = new TMarker((Th5[0]-800)*14/130-8, -0.5, 30);
mjr09->SetMarkerSize(1);
mjr09->Draw("same");

TLegend *legend = new TLegend(0.05,0.0,0.25,1.0);
legend->SetFillStyle(1001);
legend->SetFillColor(kWhite);
legend->AddEntry(l2,"Data","l");
legend->AddEntry(b2,"Data (Stat. Error)","f");
legend->AddEntry(b1,"Data (Tot. Error)","f");
legend->AddEntry(mstw08,"FEWZ+MSTW08","p");
legend->AddEntry(ct10,"FEWZ+CT10","p");
legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");
legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
legend->AddEntry(abm12,"FEWZ+ABM12","p");
legend->AddEntry(jr09,"FEWZ+JR09","p");
//legend->Draw();
//lhcbName->Draw();

TLegend *LegendSel = new TLegend(0.8,0.5,1.0,0.8);
LegendSel->SetFillStyle(0);
TH1D *hFake;
TString Title("p_{T}^{#mu} > 20 GeV/c");
LegendSel->AddEntry(hFake, Title, "");
TString Title("2.0 < #eta^{#mu} < 4.5");
LegendSel->AddEntry(hFake, Title, "");
TString Title("60 < M_{#mu#mu} < 120 GeV/c^{2}");
Title.Prepend("Z: ");
LegendSel->AddEntry(hFake, Title, "");
//LegendSel->Draw();

TPaveText *WPtit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");
WPtit->SetBorderSize(0);
WPtit->SetFillColor(kWhite);
WPtit->SetFillStyle(1001);
WPtit->AddText("#sigma_{W^{+}#rightarrow#mu^{+}#nu} [pb]");
WPtit->Draw();


/////////////////////////////
//W- cross-section
////////////////////////////
c->cd(2);
gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,620,730,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();

TBox *b1 = new TBox((661.1-620)*14/110-8,-0.825,(690.5-620)*14/110-8,1);
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw("same");   

TBox *b2 = new TBox((673.9-620)*14/110-8,-0.825,(677.7.-620)*14/110-8,1);
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");


TLine *l2 = new TLine((675.8-620)*14/110-8,-0.825,(675.8-620)*14/110-8,1);
l2->SetLineStyle(7);
l2->Draw("same");  

axis1->Draw("same");

///////////////
//MSTW08 
///////////////
double x[]={(Th0[1]-620)*14/110-8};
double y[]={0.75};
double xerrl[]={sqrt(Th0Lo[1]**2+ThNNLOLo[1]**2)*14/110}; // PDF+Scale
double xerrh[]={sqrt(Th0Hi[1]**2+ThNNLOHi[1]**2)*14/110}; //
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
mstw08->SetMarkerSize(1);
mstw08->SetMarkerColor(kBlack);
mstw08->SetMarkerStyle(25);
mstw08->Draw("same");

TMarker *mmstw08 = new TMarker((Th0[1]-620)*14/110-8, 0.75, 25);
mmstw08->SetMarkerSize(1);
mmstw08->Draw("same");

///////////////
//CT10
///////////////
double x[]={(Th2[1]-620)*14/110-8};
double y[]={0.5};
double xerrl[]={sqrt(Th2Lo[1]**2+ThNNLOLo[1]**2)*14/110}; //1.7+0.4 PDF+Scale
double xerrh[]={sqrt(Th2Hi[1]**2+ThNNLOHi[1]**2)*14/110}; //1.7+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
ct10->SetMarkerSize(1);
ct10->SetMarkerColor(kBlack);
ct10->SetMarkerStyle(26);
ct10->Draw("same");

TMarker *mct10 = new TMarker((Th2[1]-620)*14/110-8, 0.5, 26);
mct10->SetMarkerSize(1);
mct10->Draw("same");


///////////////
//NNPDF23
///////////////
double x[]={(Th1[1]-620)*14/110-8};   
double y[]={0.25};
double xerrl[]={sqrt(Th1Lo[1]**2+ThNNLOLo[1]**2)*14/110}; //1.5+0.4 PDF+Scale
double xerrh[]={sqrt(Th1Hi[1]**2+ThNNLOHi[1]**2)*14/110}; //1.5+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
nnpdf23->SetMarkerSize(1);
nnpdf23->SetMarkerColor(kBlack);
nnpdf23->SetMarkerStyle(32);
nnpdf23->Draw("same");

TMarker *mnnpdf23 = new TMarker((Th1[1]-620)*14/110-8, 0.25, 32);
mnnpdf23->SetMarkerSize(1);
mnnpdf23->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th4[1]-620)*14/110-8};
double y[]={0.0};
double xerrl[]={sqrt(Th4Lo[1]**2+ThNNLOLo[1]**2)*14/110}; //1.0+0.4 PDF+Scale
double xerrh[]={sqrt(Th4Hi[1]**2+ThNNLOHi[1]**2)*14/110};//2.6+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
herapdf15->SetMarkerSize(1);
herapdf15->SetMarkerColor(kBlack);
herapdf15->SetMarkerStyle(27);
herapdf15->Draw("same");

TMarker *mherapdf15 = new TMarker((Th4[1]-620)*14/110-8, 0.0, 27);
mherapdf15->SetMarkerSize(1);
mherapdf15->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th3[1]-620)*14/110-8};
double y[]={-0.25};
double xerrl[]={sqrt(Th3Lo[1]**2+ThNNLOLo[1]**2)*14/110}; //0.9+0.4 PDF+Scale
double xerrh[]={sqrt(Th3Hi[1]**2+ThNNLOHi[1]**2)*14/110}; //0.9+0.4
double yerrl[]={0};
double yerrh[]={0};  
TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
abm12->SetMarkerSize(1);
abm12->SetMarkerColor(kBlack);
abm12->SetMarkerStyle(28);
abm12->Draw("same");

TMarker *mabm12 = new TMarker((Th3[1]-620)*14/110-8, -0.25, 28);
mabm12->SetMarkerSize(1);
mabm12->Draw("same");

///////////////
//JR09
///////////////   
double x[]={(Th5[1]-620)*14/110-8};
double y[]={-0.5};
double xerrl[]={sqrt(Th5Lo[1]**2+ThNNLOLo[1]**2)*14/110}; //1.8+0.4 PDF+Scale
double xerrh[]={sqrt(Th5Hi[1]**2+ThNNLOHi[1]**2)*14/110}; //1.8+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
jr09->SetMarkerSize(1); 
jr09->SetMarkerColor(kBlack);
jr09->SetMarkerStyle(30);
jr09->Draw("same");

TMarker *mjr09 = new TMarker((Th5[1]-620)*14/110-8, -0.5, 30);
mjr09->SetMarkerSize(1);
mjr09->Draw("same");

TPaveText *WMtit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");
WMtit->SetBorderSize(0);
WMtit->SetFillColor(kWhite);
WMtit->SetFillStyle(1001);
WMtit->AddText("#sigma_{W^{-}#rightarrow#mu^{-} #bar{#nu}} [pb]");
WMtit->Draw();

/////////////////////////////
//Z cross-section
////////////////////////////
c->cd(3);
gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,60,90,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();


TBox *b1 = new TBox((74.6-60)*14/30-8,-0.825,(77.4-60)*14/30-8,1);
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw("same");

TBox *b2 = new TBox((75.7-60)*14/30-8,-0.825,(76.3-60)*14/30-8,1);
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");


TLine *l2 = new TLine((76.0-60)*14/30-8,-0.825,(76.0-60)*14/30-8,1);
l2->SetLineStyle(7);
l2->Draw("same");

axis1->Draw("same");


///////////////
//MSTW08
///////////////
double x[]={(74.7-60)*14/30-8};
double y[]={0.75};
double xerrl[]={1.6*14/30}; //1.4+0.4+0.6 PDF+Scale
double xerrh[]={1.7*14/30}; //1.6+0.4+0.5
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
mstw08->SetMarkerSize(1);
mstw08->SetMarkerColor(kBlack);
mstw08->SetMarkerStyle(25);
mstw08->Draw("same");

TMarker *mmstw08 = new TMarker((74.7-60)*14/30-8, 0.75, 25);
mmstw08->SetMarkerSize(1);
mmstw08->Draw("same");

///////////////
//CT10
///////////////
double x[]={(74.3-60)*14/30-8};
double y[]={0.5};
double xerrl[]={1.8*14/30}; //1.7+0.4 PDF+Scale
double xerrh[]={1.8*14/30}; //1.7+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
ct10->SetMarkerSize(1);
ct10->SetMarkerColor(kBlack);
ct10->SetMarkerStyle(26);
ct10->Draw("same");

TMarker *mct10 = new TMarker((74.3-60)*14/30-8, 0.5, 26);
mct10->SetMarkerSize(1);
mct10->Draw("same");

///////////////
//NNPDF23
///////////////
double x[]={(74.7-60)*14/30-8};
double y[]={0.25};
double xerrl[]={1.7*14/30}; //1.5+0.4 PDF+Scale
double xerrh[]={1.6*14/30}; //1.5+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
nnpdf23->SetMarkerSize(1);
nnpdf23->SetMarkerColor(kBlack);
nnpdf23->SetMarkerStyle(32);
nnpdf23->Draw("same");

TMarker *mnnpdf23 = new TMarker((74.7-60)*14/30-8, 0.25, 32);
mnnpdf23->SetMarkerSize(1);
mnnpdf23->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(77.0-60)*14/30-8};
double y[]={0.0};
double xerrl[]={1.2*14/30}; //1.0+0.4 PDF+Scale
double xerrh[]={2.7*14/30}; //2.6+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
herapdf15->SetMarkerSize(1);
herapdf15->SetMarkerColor(kBlack);
herapdf15->SetMarkerStyle(27);
herapdf15->Draw("same");

TMarker *mherapdf15 = new TMarker((77.0-60)*14/30-8, 0.0, 27);
mherapdf15->SetMarkerSize(1);
mherapdf15->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(74.4-60)*14/30-8};
double y[]={-0.25};
double xerrl[]={1.2*14/30}; //0.9+0.4 PDF+Scale
double xerrh[]={1.1*14/30}; //0.9+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
abm12->SetMarkerSize(1);
abm12->SetMarkerColor(kBlack);
abm12->SetMarkerStyle(28);
abm12->Draw("same");

TMarker *mabm12 = new TMarker((74.4-60)*14/30-8, -0.25, 28);
mabm12->SetMarkerSize(1);
mabm12->Draw("same");

///////////////
//JR09
///////////////
double x[]={(73.6-60)*14/30-8};
double y[]={-0.5};
double xerrl[]={1.9*14/30}; //1.8+0.4 PDF+Scale
double xerrh[]={1.9*14/30}; //1.8+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
jr09->SetMarkerSize(1);
jr09->SetMarkerColor(kBlack);
jr09->SetMarkerStyle(30);
jr09->Draw("same");

TMarker *mjr09 = new TMarker((73.6-60)*14/30-8, -0.5, 30);
mjr09->SetMarkerSize(1);
mjr09->Draw("same");

TLegend *legend = new TLegend(0.05,0.2,0.45,1.0);
legend->SetFillStyle(0);
legend->AddEntry(l2,"Data","l");
legend->AddEntry(b2,"Data (Stat. Error)","f");
legend->AddEntry(b1,"Data (Tot. Error)","f");
legend->AddEntry(mstw08,"FEWZ+MSTW08","p");
legend->AddEntry(ct10,"FEWZ+CT10","p");
legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");
legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
legend->AddEntry(abm12,"FEWZ+ABM12","p");
legend->AddEntry(jr09,"FEWZ+JR09","p");
//legend->Draw();
//lhcbName->Draw();

TLegend *LegendSel = new TLegend(0.65,0.5,0.95,0.8);
LegendSel->SetFillStyle(0);
TH1D *hFake;
TString Title("p_{T}^{#mu} > 20 GeV/c");
LegendSel->AddEntry(hFake, Title, "");
TString Title("2.0 < #eta^{#mu} < 4.5");
LegendSel->AddEntry(hFake, Title, "");
TString Title("60 < M_{#mu#mu} < 120 GeV/c^{2}");
Title.Prepend("Z: ");
LegendSel->AddEntry(hFake, Title, "");
//LegendSel->Draw();

TPaveText *Ztit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");
Ztit->SetBorderSize(0);   
Ztit->SetFillColor(kWhite);
Ztit->SetFillStyle(1001);
Ztit->AddText("#sigma_{Z#rightarrow#mu^{+}#mu^{-}} [pb]");
Ztit->Draw();

/////////////////////////////
//W+/W- ratio
////////////////////////////
c->cd(4);
gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,1.2,1.35,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();

TBox *b1 = new TBox((1.264-1.2)*14/0.15-8,-0.825,(1.284-1.2)*14/0.15-8,1);
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw("same");

TBox *b2 = new TBox((1.269-1.2)*14/0.15-8,-0.825,(1.279-1.2)*14/0.15-8,1);
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");


TLine *l2 = new TLine((1.274-1.2)*14/0.15-8,-0.825,(1.274-1.2)*14/0.15-8,1);
l2->SetLineStyle(7);
l2->Draw("same");

axis1->Draw("same");

///////////////  
//MSTW08
///////////////
double x[]={(Th0[2]-1.2)*14/0.15-8};
double y[]={0.75};
double xerrl[]={sqrt(Th0Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; // PDF+Scale
double xerrh[]={sqrt(Th0Hi[2]**2+ThNNLOHi[2]**2)*14/0.15}; //
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
mstw08->SetMarkerSize(1);
mstw08->SetMarkerColor(kBlack);
mstw08->SetMarkerStyle(25);
mstw08->Draw("same");

TMarker *mmstw08 = new TMarker((Th0[2]-1.2)*14/0.15-8, 0.75, 25);
mmstw08->SetMarkerSize(1);  
mmstw08->Draw("same");

///////////////
//CT10
///////////////
double x[]={(Th2[2]-1.2)*14/0.15-8};
double y[]={0.5}; 
double xerrl[]={sqrt(Th2Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; //1.7+0.4 PDF+Scale
double xerrh[]={sqrt(Th2Hi[2]**2+ThNNLOHi[2]**2)*14/0.15}; //1.7+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
ct10->SetMarkerSize(1); 
ct10->SetMarkerColor(kBlack);
ct10->SetMarkerStyle(26);
ct10->Draw("same");

TMarker *mct10 = new TMarker((Th2[2]-1.2)*14/0.15-8, 0.5, 26);
mct10->SetMarkerSize(1);  
mct10->Draw("same");


///////////////
//NNPDF23
///////////////
double x[]={(Th1[2]-1.2)*14/0.15-8};
double y[]={0.25};
double xerrl[]={sqrt(Th1Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; //1.5+0.4 PDF+Scale
double xerrh[]={sqrt(Th1Hi[2]**2+ThNNLOHi[2]**2)*14/0.15}; //1.5+0.4
double yerrl[]={0}; 
double yerrh[]={0};
TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
nnpdf23->SetMarkerSize(1);
nnpdf23->SetMarkerColor(kBlack);
nnpdf23->SetMarkerStyle(32);
nnpdf23->Draw("same");

TMarker *mnnpdf23 = new TMarker((Th1[2]-1.2)*14/0.15-8, 0.25, 32);
mnnpdf23->SetMarkerSize(1);
mnnpdf23->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th4[2]-1.2)*14/0.15-8};
double y[]={0.0};
double xerrl[]={sqrt(Th4Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; //1.0+0.4 PDF+Scale
double xerrh[]={sqrt(Th4Hi[2]**2+ThNNLOHi[2]**2)*14/0.15};//2.6+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
herapdf15->SetMarkerSize(1);
herapdf15->SetMarkerColor(kBlack);
herapdf15->SetMarkerStyle(27);
herapdf15->Draw("same");

TMarker *mherapdf15 = new TMarker((Th4[2]-1.2)*14/0.15-8, 0.0, 27);
mherapdf15->SetMarkerSize(1);
mherapdf15->Draw("same");

///////////////
//HERAPDF1.5
///////////////
double x[]={(Th3[2]-1.2)*14/0.15-8};
double y[]={-0.25};
double xerrl[]={sqrt(Th3Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; //0.9+0.4 PDF+Scale
double xerrh[]={sqrt(Th3Hi[2]**2+ThNNLOHi[2]**2)*14/0.15}; //0.9+0.4
double yerrl[]={0};
double yerrh[]={0};
TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
abm12->SetMarkerSize(1);
abm12->SetMarkerColor(kBlack);
abm12->SetMarkerStyle(28);
abm12->Draw("same");

TMarker *mabm12 = new TMarker((Th3[2]-1.2)*14/0.15-8, -0.25, 28);
mabm12->SetMarkerSize(1);
mabm12->Draw("same");

///////////////
//JR09
///////////////
double x[]={(Th5[2]-1.2)*14/0.15-8};
double y[]={-0.5};
double xerrl[]={sqrt(Th5Lo[2]**2+ThNNLOLo[2]**2)*14/0.15}; //1.8+0.4 PDF+Scale
double xerrh[]={sqrt(Th5Hi[2]**2+ThNNLOHi[2]**2)*14/0.15}; //1.8+0.4
double yerrl[]={0};   
double yerrh[]={0};
TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrl,xerrh,yerrl,yerrh);
jr09->SetMarkerSize(1);
jr09->SetMarkerColor(kBlack);
jr09->SetMarkerStyle(30);
jr09->Draw("same");

TMarker *mjr09 = new TMarker((Th5[2]-1.2)*14/0.15-8, -0.5, 30);
mjr09->SetMarkerSize(1);
mjr09->Draw("same");

TPaveText *WPWMtit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");  
WPWMtit->SetBorderSize(0);
WPWMtit->SetFillColor(kWhite);
WPWMtit->SetFillStyle(1001);
WPWMtit->AddText("#frac{#sigma_{W^{+}#rightarrow#mu^{+} #nu}}{#sigma_{W^{-}#rightarrow#mu^{-} #bar{#nu}}} ");
WPWMtit->Draw();


/////////////
//WPZ ratio
////////////
c->cd(5);
double xerrlTot[1];
double xerrhTot[1];
double Wp=861.0;
double Z=76.0;
double WpZStatErr=0.05;
double WpZSysErr=0.13;

gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,9,13.5,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();   

TBox *b1 = new TBox((Wp/Z-sqrt(WpZStatErr**2+WpZSysErr**2)-9)*14/4.5-8,-0.825,(Wp/Z+sqrt(WpZStatErr**2+WpZSysErr**2)-9)*14/4.5-8,1); //tot
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw();

TBox *b2 = new TBox((Wp/Z-WpZStatErr-9)*14/4.5-8,-0.825,(Wp/Z+WpZStatErr-9)*14/4.5-8,1); //stat
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");

TLine *l2 = new TLine((Wp/Z-9)*14/4.5-8,-0.825,(Wp/Z-9)*14/4.5-8,1);
l2->SetLineStyle(7);
l2->Draw("same");

axis1->Draw("same");

   ///////////////
   //MSTW08
   ///////////////
   double x[]={(12.0183-9)*14/4.5-8};
   double y[]={0.75};
   double xerrl[]={0.0750571*14/4.5}; //PDF
   double xerrh[]={0.0843993*14/4.5};
   double xerrlSca[]={0.0830232*14/4.5}; //Scale
   double xerrhSca[]={0.0308214*14/4.5};
   double xerrlAlS[]={0.0162094*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.000122725*14/4.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   mstw08->SetMarkerSize(1);
   mstw08->SetMarkerColor(kBlack);
   mstw08->SetMarkerStyle(25);
   mstw08->Draw("same");

   TMarker *mmstw08 = new TMarker((12.0183-9)*14/4.5-8, 0.75, 25);
   mmstw08->SetMarkerSize(1);
   mmstw08->Draw("same");

   ///////////////
   //CT10
   ///////////////
   double x[]={(11.9078-9)*14/4.5-8};
   double y[]={0.5};
   double xerrl[]={0.0989137*14/4.5}; //PDF
   double xerrh[]={0.0987972*14/4.5};
   double xerrlSca[]={0.0840878*14/4.5}; //Scale
   double xerrhSca[]={0.0315908*14/4.5};
   double xerrlAlS[]={0.0154082*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.000620583*14/4.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   ct10->SetMarkerSize(1);
   ct10->SetMarkerColor(kBlack);
   ct10->SetMarkerStyle(26);
   ct10->Draw("same");

   TMarker *mct10 = new TMarker((11.9078-9)*14/4.5-8, 0.5, 26);
   mct10->SetMarkerSize(1);
   mct10->Draw("same");

   ///////////////
   //NNPDF23
   ///////////////
   double x[]={(11.9106-9)*14/4.5-8};
   double y[]={0.25};
   double xerrl[]={0.0904587*14/4.5}; //PDF
   double xerrh[]={0.0904587*14/4.5};
   double xerrlSca[]={0.083667*14/4.5}; //Scale
   double xerrhSca[]={0.0314232*14/4.5};
   double xerrlAlS[]={0.0153569*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.000598461*14/4.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};  
   TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   nnpdf23->SetMarkerSize(1);
   nnpdf23->SetMarkerColor(kBlack);
   nnpdf23->SetMarkerStyle(32);
   nnpdf23->Draw("same");

   TMarker *mnnpdf23 = new TMarker((11.9106-9)*14/4.5-8, 0.25, 32);
   mnnpdf23->SetMarkerSize(1);
   mnnpdf23->Draw("same");

   ///////////////
   //HERAPDF1.5
   ///////////////
   double x[]={(11.6501-9)*14/4.5-8};
   double y[]={0.0};
   double xerrl[]={0.151593*14/4.5}; //PDF
   double xerrh[]={0.196442*14/4.5};
   double xerrlSca[]={0.0824778*14/4.5}; //Scale
   double xerrhSca[]={0.0318219*14/4.5};
   double xerrlAlS[]={0.0128595*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.00227247*14/4.5}; 
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   herapdf15->SetMarkerSize(1);
   herapdf15->SetMarkerColor(kBlack);
   herapdf15->SetMarkerStyle(27);
   herapdf15->Draw("same");

   TMarker *mherapdf15 = new TMarker((11.6501-9)*14/4.5-8, 0.0, 27);
   mherapdf15->SetMarkerSize(1);
   mherapdf15->Draw("same");

   ///////////////
   //ABM12
   ///////////////
   double x[]={(12.0558-9)*14/4.5-8};
   double y[]={-0.25};
   double xerrl[]={0.0602538*14/4.5}; //PDF  
   double xerrh[]={0.0602538*14/4.5}; 
   double xerrlSca[]={0.0832013*14/4.5}; //Scale
   double xerrhSca[]={0.0307608*14/4.5};
   double xerrlAlS[]={0.0165857*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.000375165*14/4.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   abm12->SetMarkerSize(1);
   abm12->SetMarkerColor(kBlack);
   abm12->SetMarkerStyle(28);
   abm12->Draw("same");

   TMarker *mabm12 = new TMarker((12.0558-9)*14/4.5-8, -0.25, 28);
   mabm12->SetMarkerSize(1);
   mabm12->Draw("same");

   ///////////////
   //JR09
   ///////////////
   double x[]={(11.7127-9)*14/4.5-8};
   double y[]={-0.5};
   double xerrl[]={0.231433*14/4.5}; // PDF
   double xerrh[]={0.242228*14/4.5};
   double xerrlSca[]={0.0859948*14/4.5}; //Scale
   double xerrhSca[]={0.0329696*14/4.5};
   double xerrlAlS[]={0.0139718*14/4.5}; //Alpha_s
   double xerrhAlS[]={0.00195301*14/4.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   jr09->SetMarkerSize(1);
   jr09->SetMarkerColor(kBlack);
   jr09->SetMarkerStyle(30);
   jr09->Draw("same");

   TMarker *mjr09 = new TMarker((11.7127-9)*14/4.5-8, -0.5, 30);
   mjr09->SetMarkerSize(1);
   mjr09->Draw("same");

   TLegend *legend = new TLegend(0.7,0.5,0.9,0.8);
   legend->SetFillColor(0);
   legend->AddEntry(l2,"Data","l");
   legend->AddEntry(b2,"Data (Stat. Error)","f");
   legend->AddEntry(b1,"Data (Tot. Error)","f");
   legend->AddEntry(mstw08,"FEWZ+MSTW08","p");
   legend->AddEntry(ct10,"FEWZ+CT10","p");
   legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");
   legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
   legend->AddEntry(abm12,"FEWZ+ABM12","p");
   legend->AddEntry(jr09,"FEWZ+JR09","p");
//   legend->Draw();
//   lhcbName->Draw();

TPaveText *WPZtit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");
WPZtit->SetBorderSize(0);
WPZtit->SetFillColor(kWhite);
WPZtit->SetFillStyle(1001);  
WPZtit->AddText("#frac{ #sigma_{W^{+}#rightarrow#mu^{+}#nu} }{ #sigma_{Z#rightarrow#mu^{+}#mu^{-}} }");
WPZtit->Draw();


//////////
//WMZ ratio
//////////
c->cd(6);
double xerrlTot[1];
double xerrhTot[1];  
double Wm=675.8;
double Z=76.0;
double WmZStatErr=0.04;
double WmZSysErr=0.11;

gPad->Range(-10,-1,10,1);
   
TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,7,10.5,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();

TBox *b1 = new TBox((Wm/Z-sqrt(WmZStatErr**2+WmZSysErr**2)-7)*14/3.5-8,-0.825,(Wm/Z+sqrt(WmZStatErr**2+WmZSysErr**2)-7)*14/3.5-8,1);
b1->SetFillColor(kYellow);
b1->SetLineColor(kYellow);
b1->Draw();
   
TBox *b2 = new TBox((Wm/Z-WmZStatErr-7)*14/3.5-8,-0.825,(Wm/Z+WmZStatErr-7)*14/3.5-8,1);
b2->SetFillColor(kOrange);
b2->SetLineColor(kOrange);
b2->Draw("same");  

TLine *l2 = new TLine((Wm/Z-7)*14/3.5-8,-0.825,(Wm/Z-7)*14/3.5-8,1);
l2->SetLineStyle(7);
l2->Draw("same");

axis1->Draw("same");

   ///////////////
   //MSTW08
   ///////////////
   double x[]={(9.29876-7)*14/3.5-8};
   double y[]={0.75};
   double xerrl[]={0.0842668*14/3.5}; // PDF
   double xerrh[]={0.0867909*14/3.5}; //
   double xerrlSca[]={0.0474023*14/3.5}; //Scale
   double xerrhSca[]={0.0267893*14/3.5};
   double xerrlAlS[]={0.00563173*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00469311*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   mstw08->SetMarkerSize(1);
   mstw08->SetMarkerColor(kBlack);
   mstw08->SetMarkerStyle(25);
   mstw08->Draw("same");

   TMarker *mmstw08 = new TMarker((9.29876-7)*14/3.5-8, 0.75, 25);
   mmstw08->SetMarkerSize(1);
   mmstw08->Draw("same");

   ///////////////
   //CT10
   ///////////////
   double x[]={(9.24229-7)*14/3.5-8};
   double y[]={0.5};
   double xerrl[]={0.0862525*14/3.5}; // PDF
   double xerrh[]={0.0822701*14/3.5}; //
   double xerrlSca[]={0.0417356*14/3.5}; //Scale
   double xerrhSca[]={0.0240016*14/3.5};
   double xerrlAlS[]={0.00611958*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00509965*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   ct10->SetMarkerSize(1);
   ct10->SetMarkerColor(kBlack);
   ct10->SetMarkerStyle(26);
   ct10->Draw("same");

   TMarker *mct10 = new TMarker((9.24229-7)*14/3.5-8, 0.5, 26);
   mct10->SetMarkerSize(1);
   mct10->Draw("same");

   ///////////////
   //NNPDF23
   ///////////////
   double x[]={(9.23429-7)*14/3.5-8};
   double y[]={0.25};
   double xerrl[]={0.0863149*14/3.5}; // PDF
   double xerrh[]={0.0863149*14/3.5}; //
   double xerrlSca[]={0.0445584*14/3.5}; //Scale
   double xerrhSca[]={0.0239288*14/3.5};
   double xerrlAlS[]={0.00615437*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00512864*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   nnpdf23->SetMarkerSize(1);
   nnpdf23->SetMarkerColor(kBlack);
   nnpdf23->SetMarkerStyle(32);
   nnpdf23->Draw("same");  

   TMarker *mnnpdf23 = new TMarker((9.23429-7)*14/3.5-8, 0.25, 32);
   mnnpdf23->SetMarkerSize(1);
   mnnpdf23->Draw("same");

   ///////////////
   //HERAPDF1.5
   ///////////////
   double x[]={(9.15651-7)*14/3.5-8};
   double y[]={0.0};
   double xerrl[]={0.0924335*14/3.5}; // PDF
   double xerrh[]={0.168398*14/3.5}; //
   double xerrlSca[]={0.0436082*14/3.5}; //Scale
   double xerrhSca[]={0.0236056*14/3.5};   
   double xerrlAlS[]={0.00657347*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00547789*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   herapdf15->SetMarkerSize(1);
   herapdf15->SetMarkerColor(kBlack);
   herapdf15->SetMarkerStyle(27);
   herapdf15->Draw("same");

   TMarker *mherapdf15 = new TMarker((9.15651-7)*14/3.5-8, 0.0, 27);
   mherapdf15->SetMarkerSize(1);
   mherapdf15->Draw("same");

   ///////////////
   //ABM12
   ///////////////
   double x[]={(9.14428-7)*14/3.5-8};
   double y[]={-0.25};
   double xerrl[]={0.0497782*14/3.5}; // PDF
   double xerrh[]={0.0497782*14/3.5}; //
   double xerrlSca[]={0.0452103*14/3.5}; //Scale
   double xerrhSca[]={0.024503*14/3.5};
   double xerrlAlS[]={0.00690376*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00575314*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   abm12->SetMarkerSize(1);
   abm12->SetMarkerColor(kBlack);
   abm12->SetMarkerStyle(28);
   abm12->Draw("same");

   TMarker *mabm12 = new TMarker((9.14428-7)*14/3.5-8, -0.25, 28);
   mabm12->SetMarkerSize(1);
   mabm12->Draw("same");

   ///////////////
   //JR09
   ///////////////
   double x[]={(9.19334-7)*14/3.5-8};
   double y[]={-0.5};
   double xerrl[]={0.172457*14/3.5}; // PDF
   double xerrh[]={0.158326*14/3.5}; //
   double xerrlSca[]={0.0454475*14/3.5}; //Scale
   double xerrhSca[]={0.0245094*14/3.5};
   double xerrlAlS[]={0.00658052*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00548377*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0}; 
   TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   jr09->SetMarkerSize(1);
   jr09->SetMarkerColor(kBlack);
   jr09->SetMarkerStyle(30);
   jr09->Draw("same");  

   TMarker *mjr09 = new TMarker((9.19334-7)*14/3.5-8, -0.5, 30);
   mjr09->SetMarkerSize(1);
   mjr09->Draw("same");

   TLegend *legend = new TLegend(0.7,0.5,0.9,0.8);
   legend->SetFillColor(0);
   legend->AddEntry(l2,"Data","l");
   legend->AddEntry(b2,"Data (Stat. Error)","f");
   legend->AddEntry(b1,"Data (Tot. Error)","f");
   legend->AddEntry(mstw08,"FEWZ+MSTW08","p");
   legend->AddEntry(ct10,"FEWZ+CT10","p");
   legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");
   legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
   legend->AddEntry(abm12,"FEWZ+ABM12","p");
   legend->AddEntry(jr09,"FEWZ+JR09","p");
//   legend->Draw();
//   lhcbName->Draw();

TPaveText *WMZtit = new TPaveText(0.885,0.06,0.995,0.21,"blNDC");
WMZtit->SetBorderSize(0);
WMZtit->SetFillColor(kWhite);
WMZtit->SetFillStyle(1001);
WMZtit->AddText("#frac{ #sigma_{W^{-}#rightarrow#mu^{-} #bar{#nu} } }{ #sigma_{Z#rightarrow#mu^{+}#mu^{-}} } ");
WMZtit->Draw();


//////////////
//WPWMZ ratio
//////////////
c->cd(7);
double xerrlTot[1];
double xerrhTot[1];
double Wpm=1536.8;
double Z=76.0;
double WpmZStatErr=0.09;
double WpmZSysErr=0.23;


gPad->Range(-10,-1,10,1);

TGaxis *axis1 = new TGaxis(-8,-0.825,6,-0.825,18,22,510,"");
axis1->SetName("axis1");
axis1->SetLabelSize(0.1);
axis1->SetTickSize(0.1);
axis1->Draw();

   TBox *b1 = new TBox((Wpm/Z-sqrt(WpmZStatErr**2+WpmZSysErr**2)-18)*14/4-8,-0.825,(Wpm/Z+sqrt(WpmZStatErr**2+WpmZSysErr**2)-18)*14/4-8,1);
   b1->SetFillColor(kYellow);   
   b1->SetLineColor(kYellow);
   b1->Draw();

   TBox *b2 = new TBox((Wpm/Z-WpmZStatErr-18)*14/4-8,-0.825,(Wpm/Z+WpmZStatErr-18)*14/4-8,1);
   b2->SetFillColor(kOrange);
   b2->SetLineColor(kOrange);
   b2->Draw("same");

   TLine *l2 = new TLine((Wpm/Z-18)*14/4-8,-0.825,(Wpm/Z-18)*14/4-8,1);
   l2->SetLineStyle(7);
   l2->Draw("same");

   axis1->Draw("same");


   ///////////////
   //MSTW08
   ///////////////
   double x[]={(21.3171-18)*14/4-8};
   double y[]={0.75};   
   double xerrl[]={0.0684515*14/4}; //PDF
   double xerrh[]={0.0769671*14/4};
   double xerrlSca[]={0.130426*14/4}; //Scale
   double xerrhSca[]={0.0576107*14/4};  
   double xerrlAlS[]={0.0105776*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00457039*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *mstw08 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   mstw08->SetMarkerSize(1);
   mstw08->SetMarkerColor(kBlack);
   mstw08->SetMarkerStyle(25);
   mstw08->Draw("same");

   TMarker *mmstw08 = new TMarker((21.3171-18)*14/4-8, 0.75, 25);
   mmstw08->SetMarkerSize(1);
   mmstw08->Draw("same");

   ///////////////
   //CT10
   ///////////////
   double x[]={(21.1501-18)*14/4-8};
   double y[]={0.5}; 
   double xerrl[]={0.141713*14/4}; //PDF
   double xerrh[]={0.140031*14/4};
   double xerrlSca[]={0.128819*14/4}; //Scale
   double xerrhSca[]={0.0555925*14/4};
   double xerrlAlS[]={0.00572023*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00928863*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *ct10 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   ct10->SetMarkerSize(1);  
   ct10->SetMarkerColor(kBlack);
   ct10->SetMarkerStyle(26);
   ct10->Draw("same");

   TMarker *mct10 = new TMarker((21.1501-18)*14/4-8, 0.5, 26);
   mct10->SetMarkerSize(1);
   mct10->Draw("same");

   ///////////////
   //NNPDF23
   ///////////////
   double x[]={(21.1449-18)*14/4-8};
   double y[]={0.25};   
   double xerrl[]={0.0998785*14/4}; //PDF
   double xerrh[]={0.0998785*14/4};
   double xerrlSca[]={0.128225*14/4}; //Scale
   double xerrhSca[]={0.0553519*14/4};
   double xerrlAlS[]={0.00572711*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00920249*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *nnpdf23 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   nnpdf23->SetMarkerSize(1);
   nnpdf23->SetMarkerColor(kBlack);
   nnpdf23->SetMarkerStyle(32);
   nnpdf23->Draw("same");

   TMarker *mnnpdf23 = new TMarker((21.1449-18)*14/4-8, 0.25, 32);
   mnnpdf23->SetMarkerSize(1);
   mnnpdf23->Draw("same");

   ///////////////
   //HERAPDF1.5
   ///////////////
   double x[]={(20.8066-18)*14/4-8};
   double y[]={0.0}; 
   double xerrl[]={0.158403*14/4}; //PDF
   double xerrh[]={0.191192*14/4};
   double xerrlSca[]={0.126086*14/4}; //Scale
   double xerrhSca[]={0.0554275*14/4};
   double xerrlAlS[]={0.00775037*14/3.5}; //alpha_s
   double xerrhAlS[]={0.006286*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);   
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *herapdf15 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   herapdf15->SetMarkerSize(1);
   herapdf15->SetMarkerColor(kBlack);
   herapdf15->SetMarkerStyle(27);
   herapdf15->Draw("same");

   TMarker *mherapdf15 = new TMarker((20.8066-18)*14/4-8, 0.0, 27);
   mherapdf15->SetMarkerSize(1);
   mherapdf15->Draw("same");

   ///////////////
   //ABM12
   ///////////////
   double x[]={(21.2001-18)*14/4-8};
   double y[]={-0.25};
   double xerrl[]={0.0463915*14/4}; //PDF
   double xerrh[]={0.0463915*14/4};
   double xerrlSca[]={0.128412*14/4}; //Scale
   double xerrhSca[]={0.0552638*14/4};
   double xerrlAlS[]={0.00537797*14/3.5}; //alpha_s
   double xerrhAlS[]={0.00968197*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *abm12 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   abm12->SetMarkerSize(1);
   abm12->SetMarkerColor(kBlack);
   abm12->SetMarkerStyle(28);
   abm12->Draw("same");

   TMarker *mabm12 = new TMarker((21.2001-18)*14/4-8, -0.25, 28);
   mabm12->SetMarkerSize(1);
   mabm12->Draw("same");

   ///////////////
   //JR09
   ///////////////
   double x[]={(20.9061-18)*14/4-8};
   double y[]={-0.5};
   double xerrl[]={0.242228*14/4}; //PDF
   double xerrh[]={0.231433*14/4};
   double xerrlSca[]={0.131442*14/4}; //Scale
   double xerrhSca[]={0.057479*14/4};
   double xerrlAlS[]={0.00743678*14/3.5}; //alpha_s
   double xerrhAlS[]={0.0073913*14/3.5};
   xerrlTot[0]=sqrt(xerrl[0]**2+xerrlSca[0]**2+xerrlAlS[0]**2);
   xerrhTot[0]=sqrt(xerrh[0]**2+xerrhSca[0]**2+xerrhAlS[0]**2);
   double yerrl[]={0};
   double yerrh[]={0};
   TGraphAsymmErrors *jr09 = new TGraphAsymmErrors(1,x,y,xerrlTot,xerrhTot,yerrl,yerrh);
   jr09->SetMarkerSize(1);
   jr09->SetMarkerColor(kBlack);
   jr09->SetMarkerStyle(30);
   jr09->Draw("same");

   TMarker *mjr09 = new TMarker((20.9061-18)*14/4-8, -0.5, 30);
   mjr09->SetMarkerSize(1);
   mjr09->Draw("same");

   TLegend *legend = new TLegend(0.7,0.5,0.9,0.8);
   legend->SetFillColor(0);
   legend->AddEntry(l2,"Data","l");
   legend->AddEntry(b2,"Data (Stat. Error)","f");
   legend->AddEntry(b1,"Data (Tot. Error)","f");
   legend->AddEntry(mstw08,"FEWZ+MSTW08","p");
   legend->AddEntry(ct10,"FEWZ+CT10","p");
   legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");   
   legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
   legend->AddEntry(abm12,"FEWZ+ABM12","p");
   legend->AddEntry(jr09,"FEWZ+JR09","p");
//   legend->Draw();
//   lhcbName->Draw();

TPaveText *WPWMZtit = new TPaveText(0.835,0.07,0.995,0.24,"blNDC");
WPWMZtit->SetBorderSize(0);
WPWMZtit->SetFillStyle(1001);
WPWMZtit->SetFillColor(kWhite);
WPWMZtit->AddText("#frac{ #sigma_{W^{+}#rightarrow#mu^{+}#nu} + #sigma_{W^{-}#rightarrow#mu^{-} #bar{#nu} } }{ #sigma_{Z#rightarrow#mu^{+}#mu^{-}} }");
WPWMZtit->Draw();

c->cd();

TPad *newpad=new TPad("newpad","a transparent pad",0,0,1,1);
newpad.SetFillStyle(4000);
newpad.Draw();
newpad.cd();

TLegend *legend = new TLegend(0.05,0.65,0.25,0.9);
legend->SetFillStyle(1001);
legend->SetFillColor(kWhite);
legend->AddEntry(l2,"Data","l");
legend->AddEntry(b2,"Data (Stat. Error)","f");
legend->AddEntry(b1,"Data (Tot. Error)","f"); 
legend->AddEntry(mstw08,"FEWZ+MSTW08","p");   
legend->AddEntry(ct10,"FEWZ+CT10","p");
legend->AddEntry(nnpdf23,"FEWZ+NNPDF23","p");
legend->AddEntry(herapdf15,"FEWZ+HERAPDF1.5","p");
legend->AddEntry(abm12,"FEWZ+ABM12","p");
legend->AddEntry(jr09,"FEWZ+JR09","p");
legend->Draw();
//lhcbName->Draw();

TLegend *LegendSel = new TLegend(0.05,0.5,0.25,0.6);
LegendSel->SetFillStyle(1001);
LegendSel->SetFillColor(kWhite);
TH1D *hFake;
TString Title("p_{T}^{#mu} > 20 GeV/c");
LegendSel->AddEntry(hFake, Title, "");
TString Title("2.0 < #eta^{#mu} < 4.5");
LegendSel->AddEntry(hFake, Title, "");
TString Title("60 < M_{#mu#mu} < 120 GeV/c^{2}");
Title.Prepend("Z: ");   
LegendSel->AddEntry(hFake, Title, "");
LegendSel->Draw();

lhcbName->Draw();

}


